Quality tetrahedral mesh generation with HXT

We proposed, in a recent paper (10.1002/nme.5987), a fast 3D parallel Delaunay kernel for tetrahedral mesh generation. This kernel was however incomplete in the sense that it lacked the necessary mesh improvement tools. The present paper builds on that previous work and proposes a fast parallel mesh improvement stage that delivers high-quality tetrahedral meshes compared to alternative open-source mesh generators. Our mesh improvement toolkit includes edge removal and improved Laplacian smoothing as well as a brand new operator called the Growing SPR Cavity, which can be regarded as the mother of all flips. The paper describes the workflow of the new mesh improvement schedule, as well as the details of the implementation. The result of this research is a series of open-source scalable software components, called HXT, whose overall efficiency is demonstrated on practical examples by means of a detailed comparative benchmark with two open-source mesh generators: Gmsh and TetGen.

==> common/color/tol_colors.py <==
"""
Definition of colour schemes for lines and maps that also work for colour-blind
people. See https://personal.sron.nl/~pault/ for background information and
best usage of the schemes.

Copyright (c) 2019, Paul Tol
All rights reserved.

License:  Standard 3-clause BSD
"""
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, to_rgba_array


def discretemap(colormap, hexclrs):
    """
    Produce a colormap from a list of discrete colors without interpolation.
    """
    clrs = to_rgba_array(hexclrs)
    clrs = np.vstack([clrs[0], clrs, clrs[-1]])
    cdict = {}
    for ki, key in enumerate(('red','green','blue')):
        cdict[key] = [ (i/(len(clrs)-2.), clrs[i, ki], clrs[i+1, ki]) for i in range(len(clrs)-1) ]
    return LinearSegmentedColormap(colormap, cdict)


class TOLcmaps(object):
    """
    Class TOLcmaps definition.
    """
    def __init__(self):
        """
        """
        self.cmap = None
        self.cname = None
        self.namelist = (
            'sunset_discrete', 'sunset', 'BuRd_discrete', 'BuRd',
            'PRGn_discrete', 'PRGn', 'YlOrBr_discrete', 'YlOrBr', 'WhOrBr',
            'iridescent', 'rainbow_PuRd', 'rainbow_PuBr', 'rainbow_WhRd',
            'rainbow_WhBr', 'rainbow_discrete')

        self.funcdict = dict(
            zip(self.namelist,
                (self.__sunset_discrete, self.__sunset, self.__BuRd_discrete,
                self.__BuRd, self.__PRGn_discrete, self.__PRGn,
                self.__YlOrBr_discrete, self.__YlOrBr, self.__WhOrBr,
                self.__iridescent, self.__rainbow_PuRd, self.__rainbow_PuBr,
                self.__rainbow_WhRd, self.__rainbow_WhBr,
                self.__rainbow_discrete)))

    def __sunset_discrete(self):
        """
        Define colormap 'sunset_discrete'.
        """
        clrs = ['#364B9A', '#4A7BB7', '#6EA6CD', '#98CAE1', '#C2E4EF',
                '#EAECCC', '#FEDA8B', '#FDB366', '#F67E4B', '#DD3D2D',
                '#A50026']
        self.cmap = discretemap(self.cname, clrs)
        self.cmap.set_bad('#FFFFFF')

    def __sunset(self):
        """
        Define colormap 'sunset'.
        """
        clrs = ['#364B9A', '#4A7BB7', '#6EA6CD', '#98CAE1', '#C2E4EF',
                '#EAECCC', '#FEDA8B', '#FDB366', '#F67E4B', '#DD3D2D',
                '#A50026']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#FFFFFF')

    def __BuRd_discrete(self):
        """
        Define colormap 'BuRd_discrete'.
        """
        clrs = ['#2166AC', '#4393C3', '#92C5DE', '#D1E5F0', '#F7F7F7',
                '#FDDBC7', '#F4A582', '#D6604D', '#B2182B']
        self.cmap = discretemap(self.cname, clrs)
        self.cmap.set_bad('#FFEE99')

    def __BuRd(self):
        """
        Define colormap 'BuRd'.
        """
        clrs = ['#2166AC', '#4393C3', '#92C5DE', '#D1E5F0', '#F7F7F7',
                '#FDDBC7', '#F4A582', '#D6604D', '#B2182B']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#FFEE99')

    def __PRGn_discrete(self):
        """
        Define colormap 'PRGn_discrete'.
        """
        clrs = ['#762A83', '#9970AB', '#C2A5CF', '#E7D4E8', '#F7F7F7',
                '#D9F0D3', '#ACD39E', '#5AAE61', '#1B7837']
        self.cmap = discretemap(self.cname, clrs)
        self.cmap.set_bad('#FFEE99')

    def __PRGn(self):
        """
        Define colormap 'PRGn'.
        """
        clrs = ['#762A83', '#9970AB', '#C2A5CF', '#E7D4E8', '#F7F7F7',
                '#D9F0D3', '#ACD39E', '#5AAE61', '#1B7837']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#FFEE99')

    def __YlOrBr_discrete(self):
        """
        Define colormap 'YlOrBr_discrete'.
        """
        clrs = ['#FFFFE5', '#FFF7BC', '#FEE391', '#FEC44F', '#FB9A29',
                '#EC7014', '#CC4C02', '#993404', '#662506']
        self.cmap = discretemap(self.cname, clrs)
        self.cmap.set_bad('#888888')

    def __YlOrBr(self):
        """
        Define colormap 'YlOrBr'.
        """
        clrs = ['#FFFFE5', '#FFF7BC', '#FEE391', '#FEC44F', '#FB9A29',
                '#EC7014', '#CC4C02', '#993404', '#662506']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#888888')

    def __WhOrBr(self):
        """
        Define colormap 'WhOrBr'.
        """
        clrs = ['#FFFFFF', '#FFF7BC', '#FEE391', '#FEC44F', '#FB9A29',
                '#EC7014', '#CC4C02', '#993404', '#662506']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#888888')

    def __iridescent(self):
        """
        Define colormap 'iridescent'.
        """
        clrs = ['#FEFBE9', '#FCF7D5', '#F5F3C1', '#EAF0B5', '#DDECBF',
                '#D0E7CA', '#C2E3D2', '#B5DDD8', '#A8D8DC', '#9BD2E1',
                '#8DCBE4', '#81C4E7', '#7BBCE7', '#7EB2E4', '#88A5DD',
                '#9398D2', '#9B8AC4', '#9D7DB2', '#9A709E', '#906388',
                '#805770', '#684957', '#46353A']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#999999')

    def __rainbow_PuRd(self):
        """
        Define colormap 'rainbow_PuRd'.
        """
        clrs = ['#6F4C9B', '#6059A9', '#5568B8', '#4E79C5', '#4D8AC6',
                '#4E96BC', '#549EB3', '#59A5A9', '#60AB9E', '#69B190',
                '#77B77D', '#8CBC68', '#A6BE54', '#BEBC48', '#D1B541',
                '#DDAA3C', '#E49C39', '#E78C35', '#E67932', '#E4632D',
                '#DF4828', '#DA2222']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#FFFFFF')

    def __rainbow_PuBr(self):
        """
        Define colormap 'rainbow_PuBr'.
        """
        clrs = ['#6F4C9B', '#6059A9', '#5568B8', '#4E79C5', '#4D8AC6',
                '#4E96BC', '#549EB3', '#59A5A9', '#60AB9E', '#69B190',
                '#77B77D', '#8CBC68', '#A6BE54', '#BEBC48', '#D1B541',
                '#DDAA3C', '#E49C39', '#E78C35', '#E67932', '#E4632D',
                '#DF4828', '#DA2222', '#B8221E', '#95211B', '#721E17',
                '#521A13']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#FFFFFF')

    def __rainbow_WhRd(self):
        """
        Define colormap 'rainbow_WhRd'.
        """
        clrs = ['#E8ECFB', '#DDD8EF', '#D1C1E1', '#C3A8D1', '#B58FC2',
                '#A778B4', '#9B62A7', '#8C4E99', '#6F4C9B', '#6059A9',
                '#5568B8', '#4E79C5', '#4D8AC6', '#4E96BC', '#549EB3',
                '#59A5A9', '#60AB9E', '#69B190', '#77B77D', '#8CBC68',
                '#A6BE54', '#BEBC48', '#D1B541', '#DDAA3C', '#E49C39',
                '#E78C35', '#E67932', '#E4632D', '#DF4828', '#DA2222']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#666666')

    def __rainbow_WhBr(self):
        """
        Define colormap 'rainbow_WhBr'.
        """
        clrs = ['#E8ECFB', '#DDD8EF', '#D1C1E1', '#C3A8D1', '#B58FC2',
                '#A778B4', '#9B62A7', '#8C4E99', '#6F4C9B', '#6059A9',
                '#5568B8', '#4E79C5', '#4D8AC6', '#4E96BC', '#549EB3',
                '#59A5A9', '#60AB9E', '#69B190', '#77B77D', '#8CBC68',
                '#A6BE54', '#BEBC48', '#D1B541', '#DDAA3C', '#E49C39',
                '#E78C35', '#E67932', '#E4632D', '#DF4828', '#DA2222',
                '#B8221E', '#95211B', '#721E17', '#521A13']
        self.cmap = LinearSegmentedColormap.from_list(self.cname, clrs)
        self.cmap.set_bad('#666666')

    def __rainbow_discrete(self, lut=None):
        """
        Define colormap 'rainbow_discrete'.
        """
        clrs = ['#E8ECFB', '#D9CCE3', '#D1BBD7', '#CAACCB', '#BA8DB4',
                '#AE76A3', '#AA6F9E', '#994F88', '#882E72', '#1965B0',
                '#437DBF', '#5289C7', '#6195CF', '#7BAFDE', '#4EB265',
                '#90C987', '#CAE0AB', '#F7F056', '#F7CB45', '#F6C141',
                '#F4A736', '#F1932D', '#EE8026', '#E8601C', '#E65518',
                '#DC050C', '#A5170E', '#72190E', '#42150A']
        indexes = [[9], [9, 25], [9, 17, 25], [9, 14, 17, 25], [9, 13, 14, 17,
                25], [9, 13, 14, 16, 17, 25], [8, 9, 13, 14, 16, 17, 25], [8,
                9, 13, 14, 16, 17, 22, 25], [8, 9, 13, 14, 16, 17, 22, 25, 27],
                [8, 9, 13, 14, 16, 17, 20, 23, 25, 27], [8, 9, 11, 13, 14, 16,
                17, 20, 23, 25, 27], [2, 5, 8, 9, 11, 13, 14, 16, 17, 20, 23,
                25], [2, 5, 8, 9, 11, 13, 14, 15, 16, 17, 20, 23, 25], [2, 5,
                8, 9, 11, 13, 14, 15, 16, 17, 19, 21, 23, 25], [2, 5, 8, 9, 11,
                13, 14, 15, 16, 17, 19, 21, 23, 25, 27], [2, 4, 6, 8, 9, 11,
                13, 14, 15, 16, 17, 19, 21, 23, 25, 27], [2, 4, 6, 7, 8, 9, 11,
                13, 14, 15, 16, 17, 19, 21, 23, 25, 27], [2, 4, 6, 7, 8, 9, 11,
                13, 14, 15, 16, 17, 19, 21, 23, 25, 26, 27], [1, 3, 4, 6, 7, 8,
                9, 11, 13, 14, 15, 16, 17, 19, 21, 23, 25, 26, 27], [1, 3, 4,
                6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 19, 21, 23, 25, 26,
                27], [1, 3, 4, 6, 7, 8, 9, 10, 12, 13, 14, 15, 16, 17, 18, 20,
                22, 24, 25, 26, 27], [1, 3, 4, 6, 7, 8, 9, 10, 12, 13, 14, 15,
                16, 17, 18, 20, 22, 24, 25, 26, 27, 28], [0, 1, 3, 4, 6, 7, 8,
                9, 10, 12, 13, 14, 15, 16, 17, 18, 20, 22, 24, 25, 26, 27, 28]]
        if lut == None or lut < 1 or lut > 23:
            lut = 22
        self.cmap = discretemap(self.cname, [ clrs[i] for i in indexes[lut-1] ])
        if lut == 23:
            self.cmap.set_bad('#777777')
        else:
            self.cmap.set_bad('#FFFFFF')

    def show(self):
        """
        List names of defined colormaps.
        """
        print(' '.join(repr(n) for n in self.namelist))

    def get(self, cname='rainbow_PuRd', lut=None):
        """
        Return requested colormap, default is 'rainbow_PuRd'.
        """
        self.cname = cname
        if cname == 'rainbow_discrete':
            self.__rainbow_discrete(lut)
        else:
            self.funcdict[cname]()
        return self.cmap


def tol_cmap(colormap=None, lut=None):
    """
    Continuous and discrete color sets for ordered data.
    
    Return a matplotlib colormap.
    Parameter lut is ignored for all colormaps except 'rainbow_discrete'.
    """
    obj = TOLcmaps()
    if colormap == None:
        return obj.namelist
    if colormap not in obj.namelist:
        colormap = 'rainbow_PuRd'
        print('*** Warning: requested colormap not defined,',
              'known colormaps are {}.'.format(obj.namelist),
              'Using {}.'.format(colormap))
    return obj.get(colormap, lut)


def tol_cset(colorset=None):
    """
    Discrete color sets for qualitative data.

    Define a namedtuple instance with the colors.
    Examples for: cset = tol_cset(<scheme>)
      - cset.red and cset[1] give the same color (in default 'bright' colorset)
      - cset._fields gives a tuple with all color names
      - list(cset) gives a list with all colors
    """
    from collections import namedtuple
    
    namelist = ('bright', 'high-contrast', 'vibrant', 'muted', 'light')
    if colorset == None:
        return namelist
    if colorset not in namelist:
        colorset = 'bright'
        print('*** Warning: requested colorset not defined,',
              'known colorsets are {}.'.format(namelist),
              'Using {}.'.format(colorset)) 

    if colorset == 'bright':
        cset = namedtuple('Bcset',
                    'blue red green yellow cyan purple grey black')
        return cset('#4477AA', '#EE6677', '#228833', '#CCBB44', '#66CCEE',
                    '#AA3377', '#BBBBBB', '#000000')
    
    if colorset == 'high-contrast':
        cset = namedtuple('Hcset',
                    'blue yellow red black')
        return cset('#004488', '#DDAA33', '#BB5566', '#000000')

    if colorset == 'vibrant':
        cset = namedtuple('Vcset',
                    'orange blue cyan magenta red teal grey black')
        return cset('#EE7733', '#0077BB', '#33BBEE', '#EE3377', '#CC3311',
                    '#009988', '#BBBBBB', '#000000')

    if colorset == 'muted':
        cset = namedtuple('Mcset',
                    'rose indigo sand green cyan wine teal olive purple pale_grey black')
        return cset('#CC6677', '#332288', '#DDCC77', '#117733', '#88CCEE',
                    '#882255', '#44AA99', '#999933', '#AA4499', '#DDDDDD',
                    '#000000')

    if colorset == 'light':
        cset = namedtuple('Lcset',
                    'light_blue orange light_yellow pink light_cyan mint pear olive pale_grey black')
        return cset('#77AADD', '#EE8866', '#EEDD88', '#FFAABB', '#99DDFF',
                    '#44BB99', '#BBCC33', '#AAAA00', '#DDDDDD', '#000000')


def main():

    from matplotlib import pyplot as plt

    # Change default colorset (for lines) and colormap (for maps).
#    plt.rc('axes', prop_cycle=plt.cycler('color', list(tol_cset('bright'))))
#    plt.cm.register_cmap('rainbow_PuRd', tol_cmap('rainbow_PuRd'))
#    plt.rc('image', cmap='rainbow_PuRd')

    # Show colorsets tol_cset(<scheme>).
    schemes = tol_cset()
    fig, axes = plt.subplots(ncols=len(schemes))
    fig.subplots_adjust(top=0.92, bottom=0.02, left=0.02, right=0.92)
    for ax, scheme in zip(axes, schemes):
        cset = tol_cset(scheme)
        names = cset._fields
        colors = list(cset)
        for name, color in zip(names, colors):
            ax.scatter([], [], c=color, s=80, label=name)
        ax.set_axis_off()
        ax.legend(loc=2)
        ax.set_title(scheme)
    plt.show()

    # Show colormaps tol_cmap(<scheme>). 
    schemes = tol_cmap()
    gradient = np.linspace(0, 1, 256)
    gradient = np.vstack((gradient, gradient))
    fig, axes = plt.subplots(nrows=len(schemes))
    fig.subplots_adjust(top=0.98, bottom=0.02, left=0.2, right=0.99)
    for ax, scheme in zip(axes, schemes):
        pos = list(ax.get_position().bounds)
        ax.set_axis_off()
        ax.imshow(gradient, aspect=4, cmap=tol_cmap(scheme))
        fig.text(pos[0] - 0.01, pos[1] + pos[3]/2., scheme, va='center', ha='right', fontsize=10)
    plt.show()

    # Show colormaps tol_cmap('rainbow_discrete', <lut>). 
    gradient = np.linspace(0, 1, 256)
    gradient = np.vstack((gradient, gradient))
    fig, axes = plt.subplots(nrows=23)
    fig.subplots_adjust(top=0.98, bottom=0.02, left=0.25, right=0.99)
    for lut, ax in enumerate(axes, start=1):
        pos = list(ax.get_position().bounds)
        ax.set_axis_off()
        ax.imshow(gradient, aspect=4, cmap=tol_cmap('rainbow_discrete', lut))
        fig.text(pos[0] - 0.01, pos[1] + pos[3]/2., 'rainbow_discrete, ' + str(lut), va='center', ha='right', fontsize=10)
    plt.show()


if __name__ == '__main__':
    main()

